High-rate low-distance color codes

Experimental implementations of two-dimensional color codes encoding a single logical qubit have surpassed the fidelity of physical qubits. A natural next step is to investigate higher-rate codes that encode multiple logical qubits. Here we propose small, high-rate 2D color codes for this purpose. We design distance-$3$ codes with encoding rates up to $1/3$ and distance-$4$ codes with encoding rates up to $1/4$. We prove that these rates are optimal for color codes with only color boundaries on surfaces with non-negative Euler characteristic. We benchmark the codes by simulating Steane-style error correction with real-time feedback and no post-selection in a linear trapped-ion chain model with all-to-all connectivity. The two best-performing codes have parameters $[[20,4,4]]$ and $[[16,4,4]]$ and achieve break-even at two-qubit gate infidelities of $0.22\%$ and $0.26\%$, respectively. These results match the performance of Shor-style error correction with bivariate bicycle codes that use weight-$5$ measurements.

==> figures/multiround_steane_ec_tableau_simulation.py <==
#!/usr/bin/env python3

import argparse
import os
from typing import List
from small_color_codes.code_library import get_noiseless_circuits
from small_color_codes.steane_ecc_circuits import SteaneECCircuits

from small_color_codes.lut import LutDecoder
import numpy as np
from small_color_codes.circuit_utils._noise import NoiseModel
import stim
import sinter
import webbrowser
import time
import hashlib
from tesseract_decoder import tesseract
import tesseract_decoder


all_custom_decoders = {
    'lut': LutDecoder,
    'tesseract': tesseract.TesseractDecoder,
    'tesseract-long-beam': tesseract.TesseractDecoder,
}
# Add tesseract decoders
# all_custom_decoders.update(config=tesseract.TesseractConfig(dem=dem, det_beam=50)
#                           )
# all_custom_decoders = ['tesseract',
#                      'tesseract-long-beam', 'tesseract-short-beam']
# decoder_dict = make_tesseract_sinter_decoders_dict()


def initialize_until_succes(circ: stim.Circuit, s: stim.TableauSimulator) -> tuple[stim.TableauSimulator, int]:
    n_iterations = 1
    while True:
        s.do(circ)

        if all(x == False for x in s.current_measurement_record()[-1*circ.num_measurements:]):
            break
        else:
            n_iterations += 1

    return (s, n_iterations)


def get_detector_and_observable_values(measurement_record: List[bool], circ: stim.Circuit) -> List[int]:
    detector_values = []
    observable_values = []

    for op in circ:
        if op.name == "DETECTOR":
            detector_values.append(
                sum(measurement_record[i.value] for i in op.targets_copy()) % 2)
        if op.name == "OBSERVABLE_INCLUDE":
            observable_values.append(
                [sum(measurement_record[i.value] for i in op.targets_copy()) % 2])
    return detector_values, observable_values


def simulate_steane_ec(
        noisy_circuits: SteaneECCircuits,
        decoder: LutDecoder,
        n_rounds: int = 1) -> stim.TableauSimulator:
    syndrome = []
    observable_values = []
    s = stim.TableauSimulator()
    s, n_1 = initialize_until_succes(noisy_circuits.data_logical_init, s)
    for _ in range(n_rounds):
        s, n_2 = initialize_until_succes(
            noisy_circuits.ancilla_logical_plus_init, s)
        s.do(noisy_circuits.steane_ec_z_stabilizers)
        new_syndrome, new_obersavable_value = get_detector_and_observable_values(
            s.current_measurement_record(), noisy_circuits.steane_ec_z_stabilizers)
        syndrome.extend(new_syndrome)

        s, _ = initialize_until_succes(
            noisy_circuits.ancilla_logical_0_init, s)
        observable_values.extend(new_obersavable_value)
        s.do(noisy_circuits.steane_ec_x_stabilizers)
        new_syndrome, new_obersavable_value = get_detector_and_observable_values(
            s.current_measurement_record(), noisy_circuits.steane_ec_x_stabilizers)
        syndrome.extend(new_syndrome)
    s.do(noisy_circuits.final_measurements)
    new_syndrome, new_observable_value = get_detector_and_observable_values(
        s.current_measurement_record(), noisy_circuits.final_measurements)
    syndrome.extend(new_syndrome)
    observable_values.extend(new_observable_value)
    predictions = decoder.decode(np.array(syndrome))

    logical_errors = []

    for prediction, observable_value in zip(predictions, observable_values):

        logical_errors.append(prediction != observable_value[0])

    return logical_errors, observable_value[0]


def calculate_logical_error_rate(per: float,
                                 code: str,
                                 n_trials: int = 1000,
                                 n_errors: int = 100,
                                 basis: str = 'Z',
                                 max_error_weight: int = 3,
                                 n_rounds: int = 1,
                                 decoder_name: str = 'lut') -> float:
    noiseless_circuits = get_noiseless_circuits(code, basis=basis)
    number_of_logicals = noiseless_circuits.final_measurements.num_observables

    logical_errors = [0 for _ in range(number_of_logicals + 1)]
    noisy_circuits = noiseless_circuits.add_noise_to_circuits(
        NoiseModel.ionq_depolarizing(per))

    circ = stim.Circuit()

    circ += noiseless_circuits.data_logical_init
    for _ in range(n_rounds):
        circ += noiseless_circuits.ancilla_logical_plus_init
        circ += noisy_circuits.steane_ec_z_stabilizers
        circ += noiseless_circuits.ancilla_logical_0_init
        circ += noisy_circuits.steane_ec_x_stabilizers
    circ += noisy_circuits.final_measurements

    # Create decoder instance based on selected decoder
    if decoder_name not in all_custom_decoders:
        raise ValueError(
            f"Unknown decoder: {decoder_name}. Available: {list(all_custom_decoders.keys())}")

    decoder_class = all_custom_decoders[decoder_name]
    if decoder_name == 'lut':
        decoder = decoder_class(circ.detector_error_model(),
                                max_error_weight=max_error_weight)
    elif decoder_name == 'tesseract-long-beam':
        config = tesseract.TesseractConfig(
            dem=circ.detector_error_model(),
            pqlimit=200_000,
            det_beam=15,
            beam_climbing=True,
            det_orders=tesseract_decoder.utils.build_det_orders(
                dem=circ.detector_error_model(),
                num_det_orders=16,
                method=tesseract_decoder.utils.DetOrder.DetIndex,
            ),
            no_revisit_dets=True,
        )
        decoder = config.compile_decoder()
        print(decoder.config, 'decoder config')

    else:
        # For other decoders (like tesseract), check if it's callable (a class) or an instance
        config = tesseract.TesseractConfig(
            dem=circ.detector_error_model())
        decoder = config.compile_decoder()
        print(decoder.config, 'decoder config')
    total_uncorrected = 0
    for trials in range(n_trials):
        lers, uncorrected = simulate_steane_ec(
            noisy_circuits,
            decoder,
            n_rounds=n_rounds
        )
        for i in range(number_of_logicals):
            logical_errors[i] += lers[i]
        total_uncorrected += uncorrected

        logical_errors[-1] += int(sum(lers) > 0)
        if logical_errors[-1] == n_errors:
            print('stopping early')
            break
    print(total_uncorrected, 'uncorrected errors in', trials+1, 'trials')
    return trials+1, logical_errors


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument('--per', type=float)
    parser.add_argument('--n_trials', type=int, default=1000,
                        help='Number of trials to run for each error rate')
    parser.add_argument('--n_errors', type=int, default=100,
                        help='Number of errors to simulate for each error rate')
    parser.add_argument('--code', type=str,
                        choices=['16_4_3', '18_6_3', '16_4_4', '7_1_3', '27_9_3', '12_2_3', '20_4_4', '20_4_4_pauli'], default='steane')
    parser.add_argument('--save_file', type=str, nargs='+',
                        default='out/circuits')
    parser.add_argument('--basis', type=str, default='Z',)
    parser.add_argument('--max_error_weight', type=int, default=3,
                        help='Maximum error weight for the decoder')
    parser.add_argument('--n_rounds', type=int, default=1,
                        help='Number of error correction rounds to simulate')
    parser.add_argument('--decoder', type=str, default='lut',
                        choices=['lut', 'tesseract', 'tesseract-long-beam'],
                        help='Decoder to use for error correction')
    args = parser.parse_args()

    start_time = time.time()

    trials, lers = calculate_logical_error_rate(
        args.per, n_trials=args.n_trials, n_errors=args.n_errors, code=args.code, basis=args.basis, max_error_weight=args.max_error_weight, n_rounds=args.n_rounds, decoder_name=args.decoder)

    end_time = time.time()

    print('per:', args.per, 'trials:', trials,
          'lers:', lers, 'ler:', lers[-1]/trials,
          'k:', args.code.split('_')[1])
    metadata_dict = {k: v for k, v in vars(args).items() if (
        k != 'save_file' and k != 'n_trials' and k != 'n_errors')}
    metadata_dict['k'] = int(args.code.split('_')[1])
    strong_id_string = str(args.code) + str(args.per) + str(args.basis) + \
        str(args.max_error_weight) + str(args.n_rounds) + str(args.decoder)
    strong_id_hash = hashlib.sha256(
        strong_id_string.encode('utf-8')).hexdigest()

    test = sinter.TaskStats(
        strong_id=strong_id_hash,
        shots=trials,
        errors=lers[-1],
        decoder=args.decoder,
        json_metadata=metadata_dict,
        seconds=end_time - start_time,
    )

    # Load existing data if file exists
    file_name = f"{args.save_file[0]}.csv"
    if os.path.exists(file_name):

        with open(file_name, "a") as f:
            f.write(test.to_csv_line() + "\n")
    else:

        with open(file_name, "w") as f:
            f.write(sinter.CSV_HEADER + "\n")
            f.write(test.to_csv_line() + "\n")
        existing_data = dict()


==> scripts/chi_negative_codes.py <==
"""Distance-3 colour codes with colour boundaries, chi < 0 and rate above 1/3 (appendix of main.tex).

Builds and checks two codes and writes their figures as self-contained TikZ files:
  * [[23,9,3]]: a planar code on a disk with two holes (5 squares, two 12-gons).
  * [[32,14,3]]: Dyck's map (12 octagons on a genus-3 surface) with faces R0, G0, B2 removed;
    genus 2, two boundary components. Also checks the codes quoted in the appendix remarks.

Run from the repository root:  python3 scripts/chi_negative_codes.py
Writes tikz_figures/chi_negative/23_9_3.tikz and tikz_figures/chi_negative/32_14_3.tikz.
Pure Python 3, no third-party packages; distances by exhaustive search.
"""
import cmath
import itertools
import math
import os
import string

M = 4
REMOVED = [('x', 0), ('y', 0), ('z', 2)]
NAME = {'x': 'R', 'y': 'G', 'z': 'B'}
LOGICAL = (2, 3, 4)          # qubits of the weight-3 logical shown in the figure
ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
OUT = os.path.join(ROOT, 'tikz_figures', 'chi_negative')


# ----------------------------------------------------------------------------------------------
# The code
# ----------------------------------------------------------------------------------------------
def tri(i, j, s):
    return (i % M, j % M, s)


def tri_vertices(q):
    i, j, s = q
    return {('x', i), ('y', j), ('z', (i + j + s) % M)}


QUBITS = [(i, j, s) for i in range(M) for j in range(M) for s in range(2)]
QNUM = {q: 8 * q[0] + 2 * q[1] + q[2] + 1 for q in QUBITS}          # qubit numbers 1..32

CYCLES = {}                                                        # faces with qubits in cyclic order
for i in range(M):
    CYCLES[('x', i)] = [tri(i, j, s) for j in range(M) for s in range(2)]
for j in range(M):
    CYCLES[('y', j)] = [tri(i, j, s) for i in range(M) for s in range(2)]
for k in range(M):
    CYCLES[('z', k)] = [q for i in range(M) for q in (tri(i, k - i, 0), tri(i, k - i - 1, 1))]
for f, cyc in CYCLES.items():                                      # consecutive qubits share an edge
    assert len(set(cyc)) == 2 * M and all(f in tri_vertices(q) for q in cyc)
    for a, b in zip(cyc, cyc[1:] + cyc[:1]):
        assert len(tri_vertices(a) & tri_vertices(b)) == 2

FACES = [f for f in CYCLES if f not in REMOVED]


def fname(f):
    return f'{NAME[f[0]]}{f[1]}'


def edges_of(f):
    c = CYCLES[f]
    return [frozenset(e) for e in zip(c, c[1:] + c[:1])]


def gf2_rank(rows):
    basis = {}
    for r in rows:
        while r:
            p = r.bit_length() - 1
            if p in basis:
                r ^= basis[p]
            else:
                basis[p] = r
                break
    return len(basis)


BIT = {q: 1 << (QNUM[q] - 1) for q in QUBITS}
ROWS = [sum(BIT[q] for q in CYCLES[f]) for f in FACES]


def commutes_with_all(v):
    return all(bin(v & r).count('1') % 2 == 0 for r in ROWS)


def check_code():
    n = len(QUBITS)
    rank = gf2_rank(ROWS)
    k = n - 2 * rank
    # commutation: overlaps of distinct faces
    over_diff = {len(set(CYCLES[f]) & set(CYCLES[g])) for f, g in itertools.combinations(FACES, 2) if f[0] != g[0]}
    over_same = {len(set(CYCLES[f]) & set(CYCLES[g])) for f, g in itertools.combinations(FACES, 2) if f[0] == g[0]}
    # exhaustive search for X-type logicals of weight <= 3 (Z-type is identical; every face has even
    # weight, so odd-weight vectors are never stabilisers and weights 1-3 cannot be stabilisers)
    low = {w: [c for c in itertools.combinations(QUBITS, w) if commutes_with_all(sum(BIT[q] for q in c))]
           for w in (1, 2, 3)}
    d = min(w for w in low if low[w])
    # topology
    E = {e for f in FACES for e in edges_of(f)}
    count = {e: sum(e in edges_of(f) for f in FACES) for e in E}
    bdry = [e for e in E if count[e] == 1]
    chi = n - len(E) + len(FACES)
    adj = {}
    for e in bdry:
        a, b = tuple(e)
        adj.setdefault(a, []).append(b)
        adj.setdefault(b, []).append(a)
    seen, comps = set(), []
    for s0 in adj:
        if s0 in seen:
            continue
        comp, stack = [], [s0]
        while stack:
            x = stack.pop()
            if x in seen:
                continue
            seen.add(x)
            comp.append(x)
            stack.extend(adj[x])
        comps.append(comp)
    # orientability: orient the face cycles so that every interior edge is traversed both ways
    def darts(f, o):
        c = CYCLES[f] if o == 1 else CYCLES[f][::-1]
        return set(zip(c, c[1:] + c[:1]))
    orient, todo, orientable = {FACES[0]: 1}, [FACES[0]], True
    while todo:
        f = todo.pop()
        for g in FACES:
            if g == f or not (set(edges_of(f)) & set(edges_of(g))):
                continue
            want = 1 if any((b, a) in darts(g, 1) for (a, b) in darts(f, orient[f])) else -1
            if g not in orient:
                orient[g] = want
                todo.append(g)
            elif orient[g] != want:
                orientable = False
    linked, todo = {FACES[0]}, [FACES[0]]
    while todo:
        f = todo.pop()
        for g in FACES:
            if g not in linked and set(edges_of(f)) & set(edges_of(g)):
                linked.add(g)
                todo.append(g)
    assert len(linked) == len(FACES)                                     # connected surface
    genus = (2 - len(comps) - chi) / 2
    in_faces = {q: [f for f in FACES if q in CYCLES[f]] for q in QUBITS}
    corners = sorted((q for q in QUBITS if len(in_faces[q]) == 1), key=QNUM.get)
    delta = 2 * (len(FACES) - rank)
    res = dict(n=n, k=k, d=d, rank=rank, over_diff=over_diff, over_same=over_same,
               n_low=len(low[d]), E=len(E), chi=chi, bdry=len(bdry),
               comp_sizes=sorted((len(c) for c in comps), reverse=True), orientable=orientable,
               genus=genus, corners=corners, in_faces=in_faces, delta=delta)
    # the numbers quoted in the note
    assert (n, k, d) == (32, 14, 3) and rank == 9 and delta == 0
    assert over_diff == {2} and over_same == {0}
    assert (len(E), chi, len(bdry), res['comp_sizes'], orientable, genus) == (45, -4, 18, [12, 6], True, 2)
    assert [QNUM[q] for q in corners] == [1, 2, 4, 5, 10, 17]
    assert len({in_faces[q][0] for q in corners}) == 6                      # one corner per face
    assert k == len(corners) - 2 * chi + delta                              # k = n_C - 2 chi + delta
    assert tuple(sorted(QNUM[q] for q in low[3][0])) == LOGICAL or \
        any(tuple(sorted(QNUM[q] for q in c)) == LOGICAL for c in low[3])
    return res


# ----------------------------------------------------------------------------------------------
# Checks for the remarks: the K_{m,m,m} family, other face removals, and Dyck's map
# ----------------------------------------------------------------------------------------------
def family_faces(m):
    f = {}
    for i in range(m):
        f[('x', i)] = [(i, j, s) for j in range(m) for s in range(2)]
    for j in range(m):
        f[('y', j)] = [(i, j, s) for i in range(m) for s in range(2)]
    for k in range(m):
        f[('z', k)] = [q for i in range(m) for q in ((i, (k - i) % m, 0), (i, (k - i - 1) % m, 1))]
    return f


def exact_parameters(m, removed, wmax):
    """[[n, k, d]] of the family code with the given faces removed; d by exhaustive search up to wmax."""
    fc = family_faces(m)
    qs = [(i, j, s) for i in range(m) for j in range(m) for s in range(2)]
    bit = {q: 1 << t for t, q in enumerate(qs)}
    rows = [sum(bit[q] for q in fc[f]) for f in fc if f not in removed]
    basis = {}
    for r in rows:
        while r:
            p = r.bit_length() - 1
            if p in basis:
                r ^= basis[p]
            else:
                basis[p] = r
                break
    def in_rowspace(v):
        while v:
            p = v.bit_length() - 1
            if p not in basis:
                return False
            v ^= basis[p]
        return True
    n, k = len(qs), len(qs) - 2 * len(basis)
    for w in range(1, wmax + 1):
        for c in itertools.combinations(qs, w):
            v = sum(bit[q] for q in c)
            if all(bin(v & r).count('1') % 2 == 0 for r in rows) and not in_rowspace(v):
                return n, k, w
    return n, k, None


def check_remarks():
    found = {
        'closed (Dyck map)': exact_parameters(4, [], 4),
        'minus R0,R2': exact_parameters(4, [('x', 0), ('x', 2)], 4),
    }
    assert found == {'closed (Dyck map)': (32, 12, 4), 'minus R0,R2': (32, 14, 4)}, found
    return found


def check_dyck():
    """The closed m=4 lattice is an orientably regular {8,3} map: Aut has order 192 and its
    orientation-preserving half acts regularly on the 96 (edge, side) flags of one orientation."""
    fc = family_faces(4)
    qs = QUBITS
    tri_of = {frozenset(tri_vertices(q)): q for q in qs}
    faces_all = list(fc)
    def darts(f, o):
        c = fc[f] if o == 1 else fc[f][::-1]
        return set(zip(c, c[1:] + c[:1]))
    orient, todo = {faces_all[0]: 1}, [faces_all[0]]
    while todo:
        f = todo.pop()
        for g in faces_all:
            if g in orient:
                continue
            for o in (1, -1):
                if any((b, a) in darts(g, o) for (a, b) in darts(f, orient[f])):
                    orient[g] = o
                    todo.append(g)
                    break
    gens = [lambda v: (v[0], (v[1] + 1) % 4) if v[0] in 'xz' else v,
            lambda v: (v[0], (v[1] + 1) % 4) if v[0] in 'yz' else v,
            lambda v: {'x': ('y', v[1]), 'y': ('z', (2 - v[1]) % 4), 'z': ('x', (2 - v[1]) % 4)}[v[0]],
            lambda v: {'x': ('y', v[1]), 'y': ('x', v[1]), 'z': ('z', v[1])}[v[0]],
            lambda v: {'x': ('x', -v[1] % 4), 'y': ('y', -v[1] % 4), 'z': ('z', (1 - v[1]) % 4)}[v[0]]]
    perms = [{q: tri_of[frozenset(g(v) for v in tri_vertices(q))] for q in qs} for g in gens]
    ident = tuple(qs)
    group, frontier = {ident}, [ident]
    while frontier:
        new = []
        for g in frontier:
            for p in perms:
                h = tuple(p[x] for x in g)
                if h not in group:
                    group.add(h)
                    new.append(h)
        frontier = new
    face_of = {frozenset(c): f for f, c in fc.items()}
    def as_map(g):
        return dict(zip(qs, g))
    def preserves(g):
        mp = as_map(g)
        for f in faces_all:
            img = face_of[frozenset(mp[q] for q in fc[f])]
            if {(mp[a], mp[b]) for (a, b) in darts(f, orient[f])} != darts(img, orient[img]):
                return False
        return True
    plus = [g for g in group if preserves(g)]
    a, b = next(iter(darts(faces_all[0], orient[faces_all[0]])))
    orbit = set()
    for g in plus:
        mp = as_map(g)
        orbit.add((mp[a], mp[b], face_of[frozenset(mp[q] for q in fc[faces_all[0]])]))
    assert len(group) == 192 and len(plus) == 96 and len(orbit) == 96
    return len(group), len(plus)


# ----------------------------------------------------------------------------------------------
# Drawing: a net of 9 octagons cut out of the {8,3} tiling (Poincare disk), centred on qubit 32,
# then relaxed into straight-edged, nearly regular octagons
# ----------------------------------------------------------------------------------------------
RP = math.tanh(math.acosh((1 / math.tan(math.pi / 8)) * (1 / math.tan(math.pi / 3))) / 2)
EDGE_CM, QR = 1.42, 0.16      # target edge length and qubit-circle radius in the drawing (cm)


def mobius(z, c):
    return (z + c) / (1 + c.conjugate() * z)


def geodesic_circle(p, q):
    if abs(p) < 1e-9 or abs(q) < 1e-9 or abs((p.conjugate() * q).imag) < 1e-9:
        return None
    a11, a12, b1 = 2 * p.real, 2 * p.imag, abs(p) ** 2 + 1
    a21, a22, b2 = 2 * q.real, 2 * q.imag, abs(q) ** 2 + 1
    det = a11 * a22 - a12 * a21
    return complex((b1 * a22 - a12 * b2) / det, (a11 * b2 - b1 * a21) / det)


def reflect(z, p, q):
    """Reflection in the hyperbolic geodesic through p and q (Poincare disk)."""
    o = geodesic_circle(p, q)
    if o is None:
        d = p if abs(p) > 1e-9 else q
        u = d / abs(d)
        return u * u * z.conjugate()
    return o + (abs(o) ** 2 - 1) / (z - o).conjugate()


PLACED = {}


def assign(face, pts, a, qa, qb):
    cyc = CYCLES[face]
    i = cyc.index(qa)
    d = 1 if cyc[(i + 1) % 8] == qb else -1
    assert cyc[(i + d) % 8] == qb
    PLACED[face] = (pts, [cyc[(i + d * (t - a)) % 8] for t in range(8)])


def place_first(face, angle, qa, qb):
    c = RP * cmath.exp(1j * angle)
    pts = [mobius(RP * cmath.exp(1j * (angle + math.pi + 2 * math.pi * t / 8)), c) for t in range(8)]
    assign(face, pts, 0, qa, qb)


def place_reflect(F, G):
    pts, lab = PLACED[F]
    shared = set(CYCLES[F]) & set(CYCLES[G])
    t = next(t for t in range(8) if {lab[t], lab[(t + 1) % 8]} == shared)
    g = [reflect(z, pts[t], pts[(t + 1) % 8]) for z in pts][::-1]
    assign(G, g, (6 - t) % 8, lab[(t + 1) % 8], lab[t])


def key(z):
    return (round(z.real, 6), round(z.imag, 6))


PLACEMENTS_32_14_3 = [(('x', 3), [('y', 3), ('z', 3)]), (('x', 3), [('z', 0), ('y', 1)]),
                      (('y', 3), [('x', 2), ('z', 1)]), (('z', 3), [('y', 2), ('x', 1)])]
PLACEMENTS_32_14_4 = [(('x', 3), [('y', 3), ('z', 3), ('z', 0), ('y', 1)]), (('z', 3), [('x', 1)]),
                      (('x', 1), [('y', 0), ('z', 1), ('y', 2), ('z', 2)])]


def set_removed(removed):
    """Choose which faces of the Dyck map lose their stabilizers."""
    global REMOVED, FACES
    REMOVED = list(removed)
    FACES = [f for f in CYCLES if f not in REMOVED]


def layout(placements):
    PLACED.clear()
    place_first(('x', 3), math.pi / 2, (3, 3, 1), (3, 0, 0))
    for F, Gs in placements:
        for G in Gs:
            place_reflect(F, G)
    vert = {}
    for f, (pts, lab) in PLACED.items():
        for z, q in zip(pts, lab):
            assert vert.setdefault(key(z), (z, q))[1] == q        # copies of a point carry one qubit
    netedges = {}
    for f, (pts, lab) in PLACED.items():
        for t in range(8):
            e = frozenset((key(pts[t]), key(pts[(t + 1) % 8])))
            netedges.setdefault(e, []).append((f, lab[t], lab[(t + 1) % 8]))
    code_count = {}
    for f in FACES:
        for e in edges_of(f):
            code_count[e] = code_count.get(e, 0) + 1
    removed_edges = {e: r for r in REMOVED for e in edges_of(r)}
    interior, boundary, glued = [], [], {}
    for e, inc in netedges.items():
        if len(inc) == 2:
            interior.append(e)
            continue
        f, a, b = inc[0]
        ce = frozenset((a, b))
        if code_count[ce] == 1:
            boundary.append((e, f, removed_edges[ce]))
        else:
            glued.setdefault(ce, []).append((e, f))
    assert all(len(v) == 2 for v in glued.values())
    # every edge of the code appears in the net (interior once, glued twice, boundary once)
    assert len(interior) + len(glued) + len(boundary) == len(code_count)
    return vert, interior, boundary, glued


def relax(vert, strict=True):
    """Start from the (radially stretched) Poincare-disk net and relax it to straight-edged, nearly
    regular octagons with equal edge lengths. Returns display positions in cm, keyed like `vert`."""
    keys = list(vert)
    kidx = {k: t for t, k in enumerate(keys)}
    P = [z * abs(z) ** 0.6 if abs(z) > 1e-12 else z for z in (vert[k][0] for k in keys)]
    faces = [[kidx[key(z)] for z in pts] for pts, lab in PLACED.values()]
    E = sorted({tuple(sorted((fv[t], fv[(t + 1) % 8]))) for fv in faces for t in range(8)})
    lens = sorted(abs(P[a] - P[b]) for a, b in E)
    P = [p / lens[len(lens) // 2] for p in P]                 # median edge length 1
    chord = {2: 1.8478, 3: 2.4142, 4: 2.6131}                  # regular octagon with unit edges
    terms = [(a, b, 1.0, 1.0) for a, b in E]
    for fv in faces:
        for kk, cf in chord.items():
            for t in range(8 if kk < 4 else 4):
                terms.append((fv[t], fv[(t + kk) % 8], cf, 0.35))
    same = {frozenset(pr) for fv in faces for pr in itertools.combinations(fv, 2)}
    rep = [(a, b) for a, b in itertools.combinations(range(len(P)), 2) if frozenset((a, b)) not in same]
    center = kidx[next(k for k in keys if QNUM[vert[k][1]] == 32)]
    step = 0.05
    for it in range(4000):
        G = [0j] * len(P)
        for a, b, r, w in terms:
            d = P[a] - P[b]
            ad = abs(d)
            g = 2 * w * (ad - r) * d / ad
            G[a] += g
            G[b] -= g
        for a, b in rep:
            d = P[a] - P[b]
            ad = abs(d)
            if ad < 1.25:
                g = -6.0 * (1.25 - ad) * d / (ad + 1e-9)
                G[a] += g
                G[b] -= g
        for t in range(len(P)):
            if t != center:
                P[t] -= step * G[t]
        if it == 2500:
            step = 0.02
    def orient(a, b, c):
        return ((b - a).conjugate() * (c - a)).imag
    crossings = 0
    for (a, b), (c, d) in itertools.combinations(E, 2):             # a plane drawing: no edges cross
        if len({a, b, c, d}) == 4:
            if (orient(P[c], P[d], P[a]) * orient(P[c], P[d], P[b]) < 0 and
                    orient(P[a], P[b], P[c]) * orient(P[a], P[b], P[d]) < 0):
                crossings += 1
    el = [abs(P[a] - P[b]) for a, b in E]
    pos = {k: P[kidx[k]] * EDGE_CM for k in keys}
    if not strict:
        return pos, dict(crossings=crossings, emin=min(el), emax=max(el))
    assert crossings == 0, 'edges cross'
    assert 0.8 < min(el) and max(el) < 1.25, (min(el), max(el))
    return pos


def figure(placements):
    vert, interior, boundary, glued = layout(placements)
    pos = relax(vert)
    c = lambda w: f'({w.real:.3f},{w.imag:.3f})'
    seg = lambda e: ' -- '.join(c(pos[k]) for k in e)
    face_keys = {f: [key(z) for z in pts] for f, (pts, lab) in PLACED.items()}
    centroid = {f: sum(pos[k] for k in ks) / 8 for f, ks in face_keys.items()}
    num = {k: QNUM[vert[k][1]] for k in vert}
    # glue letters ('l' skipped): assigned clockwise from the top, placed outside the edge, then pushed apart
    pool = [ch for ch in string.ascii_lowercase if ch != 'l']
    copies = []
    for ce, cp in glued.items():
        for e, f in cp:
            ka, kb = sorted(e, key=lambda k: num[k])
            A, B = pos[ka], pos[kb]
            Mid = (A + B) / 2
            nrm = (B - A) * 1j
            nrm /= abs(nrm)
            if ((Mid - centroid[f]).conjugate() * nrm).real < 0:
                nrm = -nrm
            copies.append(dict(ce=ce, e=(ka, kb), M=Mid, n=nrm, P=Mid + 0.28 * nrm,
                               ang=(math.pi / 2 - cmath.phase(Mid)) % (2 * math.pi)))
    order = []
    for cp in sorted(copies, key=lambda d: d['ang']):
        if cp['ce'] not in order:
            order.append(cp['ce'])
    letter = {ce: pool[i] for i, ce in enumerate(order)}
    qpos = list(pos.values())
    for _ in range(300):
        for cp in copies:
            force = 0j
            for o in copies:
                d = cp['P'] - o['P']
                if o is not cp and abs(d) < 0.36:
                    force += d / (abs(d) + 1e-9) * (0.36 - abs(d))
            for qp in qpos:
                d = cp['P'] - qp
                if abs(d) < QR + 0.17:
                    force += d / (abs(d) + 1e-9) * (QR + 0.17 - abs(d))
            P = cp['P'] + 0.5 * force
            along = ((P - cp['M']).conjugate() * cp['n']).real
            if along < 0.2:
                P += (0.2 - along) * cp['n']
            if abs(P - cp['M']) > 0.6:
                P = cp['M'] + (P - cp['M']) / abs(P - cp['M']) * 0.6
            cp['P'] = P
    FILL = {'x': 'rfill', 'y': 'gfill', 'z': 'bfill'}
    out = [r'\begin{tikzpicture}[line join=round, line cap=round]']
    for f, ks in face_keys.items():
        out.append(rf"\path[fill={FILL[f[0]]}] {' -- '.join(c(pos[k]) for k in ks)} -- cycle;")
    all_edges = [tuple(e) for e in interior] + [tuple(e) for e, f, r in boundary] + [cp['e'] for cp in copies]
    for e in interior:
        out.append(rf'\draw[edge] {seg(tuple(e))};')
    for e, f, rem in boundary:
        out.append(rf'\draw[edge] {seg(tuple(e))};')
    for cp in copies:
        out.append(rf"\draw[glue] {seg(cp['e'])};")
        out.append(rf"\node[gluelabel] at {c(cp['P'])} {{{letter[cp['ce']]}}};")
    out.append(r'\end{tikzpicture}')
    glue_list = [(letter[ce], sorted(QNUM[q] for q in ce)) for ce in order]
    return '\n'.join(out), glue_list


# ----------------------------------------------------------------------------------------------
# Self-contained TikZ: colours from tikz_figures/color_code.tikzstyles, styles local to the picture
# ----------------------------------------------------------------------------------------------
TIKZ_HEADER = r"""% Generated by scripts/chi_negative_codes.py -- do not edit by hand.
\definecolor{cxRfill}{RGB}{250,129,124}
\definecolor{cxGfill}{RGB}{183,214,170}
\definecolor{cxBfill}{RGB}{168,194,242}
\definecolor{cxPurple}{RGB}{128,0,128}
\begin{tikzpicture}[line join=round, line cap=round,
  edge/.style={draw=black, line width=0.4pt},
  glue/.style={draw=cxPurple, line width=1pt, decoration={markings, mark=at position 0.5 with {\arrow{Stealth}}}, postaction={decorate}},
  gluelabel/.style={text=cxPurple, font=\scriptsize\bfseries\sffamily, inner sep=0.5pt}]"""
FILLMAP = {'rfill': 'cxRfill', 'gfill': 'cxGfill', 'bfill': 'cxBfill'}


def standalone(tikz):
    tikz = tikz.replace(r'\begin{tikzpicture}[line join=round, line cap=round]', TIKZ_HEADER, 1)
    for a, b in FILLMAP.items():
        tikz = tikz.replace('fill=' + a + ']', 'fill=' + b + ']')
    return tikz + '\n'


# ----------------------------------------------------------------------------------------------
# A generic checker for codes given as faces (colour, cyclic qubit list)
# ----------------------------------------------------------------------------------------------
def analyse(faces, wmax=3):
    Q = sorted({v for c, vs in faces for v in vs})
    idx = {q: i for i, q in enumerate(Q)}
    rows = [sum(1 << idx[v] for v in vs) for c, vs in faces]
    n, rank = len(Q), gf2_rank(rows)
    k = n - 2 * rank
    assert all(bin(a & b).count('1') % 2 == 0 for a, b in itertools.combinations(rows, 2))
    ker = lambda v: all(bin(v & r).count('1') % 2 == 0 for r in rows)
    d, n_low = None, 0
    for w in range(1, wmax + 1):              # odd weights are never stabilisers (faces are even)
        found = [c for c in itertools.combinations(range(n), w) if ker(sum(1 << x for x in c))]
        assert w % 2 == 1 or not found        # no weight-2 kernel vector at all (twin-free)
        if found:
            d, n_low = w, len(found)
            break
    E = {}
    for fi, (c, vs) in enumerate(faces):
        assert len(vs) % 2 == 0 and len(set(vs)) == len(vs)
        for a, b in zip(vs, vs[1:] + vs[:1]):
            E.setdefault(frozenset((a, b)), []).append(fi)
    assert all(len(fs) in (1, 2) for fs in E.values())
    assert all(faces[a][0] != faces[b][0] for fs in E.values() if len(fs) == 2 for a, b in [fs])
    infaces = {q: [fi for fi, (c, vs) in enumerate(faces) if q in vs] for q in Q}
    deg = {q: sum(q in e for e in E) for q in Q}
    assert all((deg[q], len(infaces[q])) in ((3, 3), (3, 2), (2, 1)) for q in Q)
    corners = [q for q in Q if len(infaces[q]) == 1]
    bd = [e for e, fs in E.items() if len(fs) == 1]
    def bcolour(e):                           # colour of a boundary edge = colour missing at it
        f = E[e][0]
        cols = {'RGB'.replace(faces[f][0], '').replace(faces[g][0], '')
                for q in e if len(infaces[q]) == 2 for g in infaces[q] if g != f}
        assert len(cols) == 1, e
        return cols.pop()
    bcol = {e: bcolour(e) for e in bd}
    for q in corners:                         # the boundary colour changes at every corner
        assert len({bcol[e] for e in bd if q in e}) == 2
    adj = {}
    for e in bd:
        a, b = tuple(e)
        adj.setdefault(a, []).append(b)
        adj.setdefault(b, []).append(a)
    seen, comps = set(), []
    for s0 in adj:
        if s0 in seen:
            continue
        comp, st = [], [s0]
        while st:
            x = st.pop()
            if x not in seen:
                seen.add(x)
                comp.append(x)
                st.extend(adj[x])
        comps.append(comp)
    def darts(fi, o):
        c = faces[fi][1] if o == 1 else faces[fi][1][::-1]
        return set(zip(c, c[1:] + c[:1]))
    orient, todo, orientable = {0: 1}, [0], True
    while todo:
        f = todo.pop()
        for g in range(len(faces)):
            if g == f or not any(f in fs and g in fs for fs in E.values()):
                continue
            want = 1 if any((b, a) in darts(g, 1) for (a, b) in darts(f, orient[f])) else -1
            if g not in orient:
                orient[g] = want
                todo.append(g)
            elif orient[g] != want:
                orientable = False
    assert len(orient) == len(faces)          # connected
    chi = n - len(E) + len(faces)
    delta = 2 * (len(faces) - rank)
    assert k == len(corners) - 2 * chi + delta
    return dict(n=n, k=k, d=d, n_low=n_low, F=len(faces), E=len(E), chi=chi, b=len(comps),
                comp_sizes=sorted((len(c) for c in comps), reverse=True), orientable=orientable,
                genus=(2 - chi - len(comps)) / 2, corners=corners, delta=delta, infaces=infaces,
                one_corner_per_face=len({infaces[q][0] for q in corners}) == len(corners), bcol=bcol, E_faces=E)


# ----------------------------------------------------------------------------------------------
# The planar [[23,9,3]] code: a disk with two holes
# ----------------------------------------------------------------------------------------------
P_ORDER = ['c0', 'g0', 'b0', 'a0', 'a1', 'g1', 'b1', 'c1', 'c2', 'g2', 'b2', 'a2',
           'a3', 'g3', 'b3', 'c3', 'c4', 'g4', 'b4', 'a4', 'z', 'cG', 'cB']
PNUM = {q: i + 1 for i, q in enumerate(P_ORDER)}
PPOS = {'c0': (-7, 0), 'g0': (-6, 1), 'a0': (-5, 0), 'b0': (-6, -1), 'a1': (-3, 0), 'g1': (-2, 1),
        'c1': (-1, 0), 'b1': (-2, -1), 'c2': (1, 0), 'g2': (2, 1), 'a2': (3, 0), 'b2': (2, -1),
        'a3': (5, 0), 'g3': (6, 1), 'c3': (7, 0), 'b3': (6, -1), 'c4': (9, 0), 'g4': (10, 1),
        'a4': (11, 0), 'b4': (10, -1), 'z': (15, 0), 'cG': (4, 4.5), 'cB': (4, -4.5)}
PFACES = ([('R', [f'g{i}', f'a{i}', f'b{i}', f'c{i}'], f'R_{i}') for i in range(5)] +
          [('G', ['z', 'a4', 'g4', 'g3', 'a3', 'a2', 'g2', 'g1', 'a1', 'a0', 'g0', 'cG'], 'G'),
           ('B', ['z', 'a4', 'b4', 'b3', 'a3', 'a2', 'b2', 'b1', 'a1', 'a0', 'b0', 'cB'], 'B')])
P_LOGICAL = ('b0', 'a0', 'cG')


def check_pants():
    faces = [(c, [PNUM[q] for q in vs]) for c, vs, name in PFACES]
    r = analyse(faces)
    assert (r['n'], r['k'], r['d'], r['F'], r['E'], r['chi'], r['b'], r['genus'], r['delta']) == \
        (23, 9, 3, 7, 31, -1, 3, 0, 0) and r['orientable'] and r['one_corner_per_face']
    assert sorted(r['corners']) == [1, 8, 9, 16, 17, 22, 23]
    lg = sum(1 << (PNUM[q] - 1) for q in P_LOGICAL)            # X_3 X_4 X_22 is a logical
    rows = [sum(1 << (q - 1) for q in vs) for c, vs in faces]
    assert all(bin(lg & r_).count('1') % 2 == 0 for r_ in rows)
    # the straight-line drawing is plane: no two edges cross
    P = {PNUM[q]: complex(*xy) for q, xy in PPOS.items()}
    o = lambda a, b, c: ((b - a).conjugate() * (c - a)).imag
    El = [tuple(e) for e in r['E_faces']]
    for (a, b), (c, d) in itertools.combinations(El, 2):
        if len({a, b, c, d}) == 4:
            assert not (o(P[c], P[d], P[a]) * o(P[c], P[d], P[b]) < 0 and o(P[a], P[b], P[c]) * o(P[a], P[b], P[d]) < 0)
    return r


def pants_figure(r, S=0.68):
    c = lambda q: f'({PPOS[q][0] * S:.3f},{PPOS[q][1] * S:.3f})'
    FILL = {'R': 'cxRfill', 'G': 'cxGfill', 'B': 'cxBfill'}
    out = [TIKZ_HEADER]
    for col, vs, name in PFACES:
        out.append(rf"\path[fill={FILL[col]}] {' -- '.join(c(q) for q in vs)} -- cycle;")
    inv = {v: q for q, v in PNUM.items()}
    for e, fs in r['E_faces'].items():
        a, b = (inv[x] for x in e)
        out.append(rf'\draw[edge] {c(a)} -- {c(b)};')
    out.append(r'\end{tikzpicture}')
    return '\n'.join(out) + '\n'


def main():
    os.makedirs(OUT, exist_ok=True)
    pr = check_pants()
    with open(os.path.join(OUT, '23_9_3.tikz'), 'w') as fh:
        fh.write(pants_figure(pr))
    print(f"[[23,9,3]]: n={pr['n']} k={pr['k']} d={pr['d']} (weight-3 logicals: {pr['n_low']}) |F|={pr['F']} "
          f"chi={pr['chi']} b={pr['b']} boundary lengths={pr['comp_sizes']} genus={pr['genus']:.0f} "
          f"corners={pr['corners']} delta={pr['delta']}")
    for c, vs, name in PFACES:
        print('   ', name, [PNUM[q] for q in vs])
    res = check_code()
    faces = [(NAME[f[0]], [QNUM[q] for q in CYCLES[f]]) for f in FACES]
    r2 = analyse(faces)                                     # second, independent check
    assert (r2['n'], r2['k'], r2['d'], r2['chi'], r2['b'], r2['genus']) == (32, 14, 3, -4, 2, 2)
    remarks = check_remarks()
    aut = check_dyck()
    fig, glue_list = figure(PLACEMENTS_32_14_3)
    with open(os.path.join(OUT, '32_14_3.tikz'), 'w') as fh:
        fh.write(standalone(fig))
    print(f"[[32,14,3]]: chi={res['chi']} genus={res['genus']:.0f} boundary lengths={res['comp_sizes']} "
          f"corners={[QNUM[q] for q in res['corners']]} weight-3 logicals={res['n_low']} glued pairs={len(glue_list)}")
    print('    glue:', '; '.join(f'{L}: {a}-{b}' for L, (a, b) in glue_list))
    print('remarks:', remarks, ' Dyck |Aut|, |Aut+| =', aut)
    # the [[32,14,4]] code: two red faces removed instead
    set_removed([('x', 0), ('x', 2)])
    faces4 = [(NAME[f[0]], [QNUM[q] for q in CYCLES[f]]) for f in FACES]
    r4 = analyse(faces4)
    assert (r4['n'], r4['k'], r4['d'], r4['chi'], r4['b'], r4['genus'], r4['delta'], r4['corners']) == (32, 14, None, -6, 2, 3, 2, [])
    fig4, glue4 = figure(PLACEMENTS_32_14_4)
    with open(os.path.join(OUT, '32_14_4.tikz'), 'w') as fh:
        fh.write(standalone(fig4))
    print(f"[[32,14,4]]: chi={r4['chi']} genus={r4['genus']:.0f} boundary lengths={r4['comp_sizes']} delta={r4['delta']} glued pairs={len(glue4)}")


if __name__ == '__main__':
    main()


==> scripts/code_overview_plots.py <==
"""Figs. 2 and 3 of main.tex (encoding rates of the distance-3 and distance-4 codes). Run: python scripts/code_overview_plots.py figures"""
import sys
import matplotlib
matplotlib.use('pdf')
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from matplotlib.lines import Line2D

plt.rcParams.update({
    "text.usetex": True,
    "text.latex.preamble": r"\usepackage{amsmath}\usepackage{stmaryrd}",
    "font.family": "serif",
    "figure.figsize": (3.4, 4.3),
    "axes.titlesize": 11,
    "axes.labelsize": 10,
    "legend.fontsize": 8,
    "xtick.labelsize": 9,
    "ytick.labelsize": 9,
    "lines.markersize": 6,
})
OUT = sys.argv[1]
FS = 9.5

# Marker shape shows the layout; color shows the boundary type.
PLANAR, PERIODIC = 's', 'o'
COLOR_B, PAULI_B, MIXED_B, NO_B = '#1b9e77', '#7570b3', '#d95f02', '#555555'
BOUNDARY_LABELS = {COLOR_B: 'color boundaries', PAULI_B: 'Pauli boundaries',
                   MIXED_B: 'mixed boundaries', NO_B: 'no boundaries'}


def code_label(n, k):
    return r'$\llbracket %d,%d\rrbracket$' % (n, k)


def split(ax, ns, rates, marker, left, right):
    """Draw codes that exist with two boundary types as one marker, half in each color."""
    ax.plot(ns, rates, marker, linestyle='None', fillstyle='left', markerfacecolor=left,
            markerfacecoloralt=right, markeredgewidth=0, zorder=3)


def legends_and_axes(fig, ax, boundaries, title, ylim, xlim, xticks, bottom=0.31):
    ax.set_title(title)
    ax.set_ylim(*ylim)
    ax.set_xlim(*xlim)
    ax.set_xticks(xticks)
    ax.set_axisbelow(True)
    ax.grid()
    ax.set_xlabel('Number of physical qubits')
    ax.set_ylabel('Number of logical qubits per physical qubit')
    gray = '0.35'
    layout = [Line2D([], [], color=gray, marker=PLANAR, label='planar'),
              Line2D([], [], color=gray, marker=PERIODIC, label='periodic'),
              patches.Patch(facecolor='red', edgecolor='red', alpha=0.12, label='previous work')]
    colors = [Line2D([], [], color=c, linewidth=2.5, label=BOUNDARY_LABELS[c]) for c in boundaries]
    # One legend, layout in the left column and boundary type in the right; pad the shorter column.
    rows = max(len(layout), len(colors))
    blank = Line2D([], [], linestyle='None')
    handles = layout + [blank] * (rows - len(layout)) + colors + [blank] * (rows - len(colors))
    fig.legend(handles, [h.get_label() for h in handles], loc='upper center', bbox_to_anchor=(0.5, 0.2),
               ncol=2, frameon=True, fancybox=True, handlelength=1.6, columnspacing=1.8)
    plt.subplots_adjust(left=0.2, right=0.965, top=0.92, bottom=bottom)


def d3():
    fig, ax = plt.subplots()
    ax.add_patch(patches.Rectangle((0, 0), 16, 0.25, linewidth=1, edgecolor='red', alpha=0.12,
                                   facecolor='red'))
    # planar, color boundaries
    ks = range(2, 20)
    ax.plot([3 * k + 8 for k in ks], [k / (3 * k + 8) for k in ks], '-' + PLANAR, color=COLOR_B)
    ax.text(50, 14 / 50 + 0.012, r'$\llbracket 3k+8,k\rrbracket$', ha='center', color=COLOR_B, fontsize=FS)
    for n, k in [(7, 1), (16, 4), (27, 7)]:
        ax.plot(n, k / n, PLANAR, color=COLOR_B)
        ax.text(n, k / n + 0.01, code_label(n, k), ha='center', color=COLOR_B, fontsize=FS)
    ax.text(12, 2 / 12 + 0.01, code_label(12, 2), ha='center', color=COLOR_B, fontsize=FS)
    # periodic, color boundaries
    ks = range(6, 25, 3)
    ax.plot([3 * k for k in ks], [1 / 3 for k in ks], '-' + PERIODIC, color=COLOR_B)
    ax.text(36, 1 / 3 + 0.01, r'$\llbracket 3k,k\rrbracket$', ha='center', color=COLOR_B, fontsize=FS)
    # planar, Pauli boundaries: [[9,1]]
    ax.plot(9, 1 / 9, PLANAR, color=PAULI_B)
    ax.text(9, 1 / 9 + 0.013, code_label(9, 1), ha='center', color=PAULI_B, fontsize=FS)
    # planar, mixed boundaries: [[5k+2,k]]; its first code [[12,2]] also exists with color boundaries
    ks = range(2, 15, 2)
    ax.plot([5 * k + 2 for k in ks], [k / (5 * k + 2) for k in ks], '-' + PLANAR, color=MIXED_B,
            markevery=slice(1, None))
    ax.text(43, 8 / 42 - 0.022, r'$\llbracket 5k+2,k\rrbracket$', ha='center', color=MIXED_B, fontsize=FS)
    split(ax, [12], [2 / 12], PLANAR, COLOR_B, MIXED_B)
    # periodic, Pauli boundaries: [[30j,6j,3]] = [[5k,k,3]] with k = 6, 12, 18
    ks = [6, 12, 18]
    ax.plot([5 * k for k in ks], [1 / 5 for k in ks], '-' + PERIODIC, color=PAULI_B)
    ax.text(43, 0.2 + 0.01, r'$\llbracket 5k,k\rrbracket$', ha='center', color=PAULI_B, fontsize=FS)
    legends_and_axes(fig, ax, [COLOR_B, PAULI_B, MIXED_B], 'Encoding rate of distance 3 codes',
                     (0.1, 0.37), (3, 55), [10, 20, 30, 40, 50])
    fig.savefig(OUT + '/d_3_code_overview_plot.pdf')


def d4():
    fig, ax = plt.subplots()
    ax.add_patch(patches.Rectangle((15, 0), 4, 0.27, linewidth=1, edgecolor='red', alpha=0.12,
                                   facecolor='red'))
    # periodic, color boundaries: [[4k,k]]
    ks = range(4, 30, 4)
    ax.plot([4 * k for k in ks], [1 / 4 for k in ks], '-' + PERIODIC, color=COLOR_B)
    ax.text(44, 0.25 + 0.01, r'$\llbracket 4k,k\rrbracket$', ha='center', color=COLOR_B, fontsize=FS)
    # periodic, no boundaries: the toric [[18,4]]
    ax.plot(18, 4 / 18, PERIODIC, color=NO_B)
    ax.text(21, 4 / 18 + 0.007, code_label(18, 4), ha='center', color=NO_B, fontsize=FS)
    # periodic [[5k,k]]: exists with color boundaries and with mixed boundaries
    ks = range(4, 15, 2)
    ns = [5 * k for k in ks]
    # offsets of about half a line width, so the two lines touch and hide the grid line at 0.2
    ax.plot(ns, [0.2 + 0.0009] * len(ns), '-', color=COLOR_B)
    ax.plot(ns, [0.2 - 0.0009] * len(ns), '-', color=MIXED_B)
    split(ax, ns, [0.2] * len(ns), PERIODIC, COLOR_B, MIXED_B)
    ax.text(30, 0.2 + 0.02, r'$\llbracket 5k,k\rrbracket$', ha='center', color=COLOR_B, fontsize=FS)
    ax.text(30, 0.2 + 0.008, r'$\llbracket 5k,k\rrbracket$', ha='center', color=MIXED_B, fontsize=FS)
    # planar, color boundaries: [[4k+8,k]]
    ks = range(2, 13, 2)
    ax.plot([4 * k + 8 for k in ks], [k / (4 * k + 8) for k in ks], '-' + PLANAR, color=COLOR_B)
    ax.text(48, 10 / 48 + 0.012, r'$\llbracket 4k+8,k\rrbracket$', ha='center', color=COLOR_B, fontsize=FS)
    # planar, mixed boundaries: [[5k+12,k]] and [[14,1]]
    ks = range(2, 15, 2)
    ax.plot([5 * k + 12 for k in ks], [k / (5 * k + 12) for k in ks], '-' + PLANAR, color=MIXED_B)
    ax.text(47, 7 / 47 + 0.016, r'$\llbracket 5k+12,k\rrbracket$', ha='center', color=MIXED_B, fontsize=FS)
    ax.plot(14, 1 / 14, PLANAR, color=MIXED_B)
    ax.text(14, 1 / 14 + 0.009, code_label(14, 1), ha='center', va='center', color=MIXED_B, fontsize=FS)
    # planar, Pauli boundaries: [[16,1]] (the [[12,1]] point is removed)
    ax.plot(16, 1 / 16, PLANAR, color=PAULI_B)
    ax.text(20, 1 / 16, code_label(16, 1), ha='center', va='center', color=PAULI_B, fontsize=FS)
    legends_and_axes(fig, ax, [COLOR_B, PAULI_B, MIXED_B, NO_B], 'Encoding rate of distance 4 codes',
                     (0.05, 0.30), (10, 55), [10, 20, 30, 40, 50])
    fig.savefig(OUT + '/d_4_code_overview_plot.pdf')


d3()
d4()


==> scripts/test_watch_pdf.py <==
"""Regression checks for successful publication, failed builds, and recovery."""

from contextlib import redirect_stdout
import io
import json
from pathlib import Path
import tempfile
import threading
import time
import unittest
from urllib.request import urlopen
from http.server import ThreadingHTTPServer

from watch_pdf import Preview, source_snapshot


class PreviewTests(unittest.TestCase):
    def setUp(self):
        self.temp = tempfile.TemporaryDirectory()
        self.addCleanup(self.temp.cleanup)
        self.root = Path(self.temp.name)
        self.source = self.root / 'main.tex'
        self.source.write_text('first')
        compiler = self.root / 'fake-latexmk'
        compiler.write_text('''#!/usr/bin/env python3
import pathlib, sys
out = pathlib.Path(next(arg.split('=', 1)[1] for arg in sys.argv if arg.startswith('-outdir=')))
source = pathlib.Path('main.tex').read_text()
(out / 'main.pdf').write_bytes(b'%PDF-1.7\\n' + source.encode())
sys.exit(1 if source == 'broken' else 0)
''')
        compiler.chmod(0o755)
        self.preview = Preview(self.root, str(compiler))

    def test_failure_preserves_published_pdf_and_revision_then_recovers(self):
        self.preview.build()
        good = self.preview.pdf
        revision = self.preview.revision
        self.source.write_text('broken')
        self.preview.build()
        self.assertEqual(self.preview.published.read_bytes(), good)
        self.assertEqual(self.preview.pdf, good)
        self.assertEqual(self.preview.revision, revision)
        self.assertIn('failed', self.preview.message)
        self.source.write_text('fixed')
        self.preview.build()
        self.assertNotEqual(self.preview.revision, revision)
        self.assertEqual(self.preview.published.read_bytes(), b'%PDF-1.7\nfixed')
        restarted = Preview(self.root, self.preview.latexmk)
        self.assertEqual(restarted.pdf, self.preview.pdf)

    def test_initial_failure_does_not_publish_partial_pdf(self):
        self.source.write_text('broken')
        self.preview.build()
        self.assertIsNone(self.preview.revision)
        self.assertFalse(self.preview.published.exists())

    def test_watch_detects_edits_failure_and_recovery(self):
        worker = threading.Thread(target=self.preview.watch)
        worker.start()
        try:
            def wait_until(predicate):
                deadline = time.monotonic() + 10
                while not predicate():
                    if time.monotonic() > deadline:
                        self.fail('Timed out waiting for watcher')
                    time.sleep(0.05)

            wait_until(lambda: self.preview.revision is not None)
            good = self.preview.pdf
            self.source.write_text('broken')
            wait_until(lambda: 'failed' in self.preview.message)
            self.assertEqual(self.preview.pdf, good)
            self.source.write_text('recovered')
            wait_until(lambda: self.preview.pdf == b'%PDF-1.7\nrecovered')
        finally:
            self.preview.stop.set()
            worker.join(timeout=5)
        self.assertFalse(worker.is_alive())

    def test_watch_inputs_and_output_exclusions(self):
        before = source_snapshot(self.root)
        self.preview.published.write_bytes(b'%PDF-generated')
        (self.preview.build_dir / 'main.tex').write_text('generated')
        self.assertEqual(source_snapshot(self.root), before)
        figure = self.root / 'figure.pdf'
        figure.write_bytes(b'%PDF-figure')
        self.assertNotEqual(source_snapshot(self.root), before)
        figure.unlink()
        self.assertEqual(source_snapshot(self.root), before)

    def test_http_serves_last_good_pdf_after_failure(self):
        self.preview.build()
        good = self.preview.pdf
        self.source.write_text('broken')
        self.preview.build()
        server = ThreadingHTTPServer(('127.0.0.1', 0), self.preview.handler())
        worker = threading.Thread(target=server.serve_forever)
        worker.start()
        try:
            base = f'http://127.0.0.1:{server.server_port}'
            with urlopen(base + '/main.pdf?v=old') as response:
                self.assertEqual(response.read(), good)
                self.assertEqual(response.headers['Content-Type'], 'application/pdf')
            with urlopen(base + '/status') as response:
                state = json.load(response)
                self.assertEqual(state['revision'], self.preview.revision)
                self.assertIn('failed', state['message'])
        finally:
            server.shutdown()
            server.server_close()
            worker.join()


if __name__ == '__main__':
    with redirect_stdout(io.StringIO()):
        unittest.main()


==> scripts/watch_pdf.py <==
#!/usr/bin/env python3
"""Build main.tex on changes and serve the last successful PDF to Chrome."""

import argparse
import hashlib
from http.server import BaseHTTPRequestHandler, ThreadingHTTPServer
import json
import os
from pathlib import Path
import shutil
import signal
import subprocess
import threading
import time
from urllib.parse import urlsplit


ROOT = Path(__file__).resolve().parents[1]
SOURCE_SUFFIXES = {
    ".tex", ".bib", ".sty", ".cls", ".bst", ".tikz", ".tikzstyles",
    ".pdf", ".png", ".jpg", ".jpeg", ".eps", ".svg", ".csv", ".dat",
}
PAGE = b"""<!doctype html>
<html lang="en"><meta charset="utf-8"><title>Paper PDF preview</title>
<style>
html,body { margin:0; height:100%; background:#303030; color:white;
  font:14px system-ui,sans-serif; }
body { display:flex; flex-direction:column; }
#status { padding:8px 14px; }
iframe { flex:1; width:100%; border:0; }
</style>
<div id="status" role="status">Waiting for the first successful build...</div>
<iframe id="pdf" title="Latest successfully built paper" hidden></iframe>
<script>
let revision = null;
let pdfUrl = null;
async function poll() {
  try {
    const response = await fetch('/status', {cache:'no-store'});
    if (!response.ok) throw new Error('Preview unavailable');
    const state = await response.json();
    document.getElementById('status').textContent = state.message;
    if (state.revision && state.revision !== revision) {
      const pdf = await fetch('/main.pdf?v=' + state.revision, {cache:'no-store'});
      if (!pdf.ok) throw new Error('PDF unavailable');
      const nextUrl = URL.createObjectURL(await pdf.blob());
      const frame = document.getElementById('pdf');
      frame.src = nextUrl;
      frame.hidden = false;
      if (pdfUrl) URL.revokeObjectURL(pdfUrl);
      pdfUrl = nextUrl;
      revision = state.revision;
    }
  } catch (_) {
    document.getElementById('status').textContent =
      'Preview stopped. The last successful PDF remains displayed.';
  }
  setTimeout(poll, 1000);
}
poll();
</script></html>
"""


def source_snapshot(root):
    """Watch sources and figures, excluding our own output and hidden folders."""
    snapshot = {}
    for directory, dirs, files in os.walk(root):
        dirs[:] = [name for name in dirs if not name.startswith('.')
                   and name != '__pycache__']
        for name in files:
            path = Path(directory) / name
            if path == root / 'main.pdf':
                continue
            if path.suffix.lower() not in SOURCE_SUFFIXES and name not in {
                'latexmkrc', '.latexmkrc',
            }:
                continue
            try:
                stat = path.stat()
                snapshot[str(path.relative_to(root))] = (stat.st_mtime_ns, stat.st_size)
            except FileNotFoundError:
                pass  # An editor may replace a file during this scan.
    return snapshot


class Preview:
    def __init__(self, root, latexmk):
        self.root = root
        self.latexmk = latexmk
        self.build_dir = root / '.context' / 'pdf-preview' / 'build'
        self.build_dir.mkdir(parents=True, exist_ok=True)
        self.log = self.build_dir.parent / 'build.log'
        self.published = root / 'main.pdf'
        self.lock = threading.Lock()
        self.stop = threading.Event()
        self.pdf = self.published.read_bytes() if self.published.exists() else None
        self.revision = self.digest(self.pdf) if self.pdf else None
        self.message = 'Building PDF...'

    @staticmethod
    def digest(pdf):
        return hashlib.sha256(pdf).hexdigest()

    def set_message(self, message):
        with self.lock:
            self.message = message
        print(message, flush=True)

    def build(self):
        self.set_message('Building PDF... Keeping the last successful PDF visible.')
        command = [self.latexmk, '-pdf', '-g', '-interaction=nonstopmode',
                   '-halt-on-error', '-file-line-error',
                   f'-outdir={self.build_dir}', 'main.tex']
        with self.log.open('w') as output:
            process = subprocess.Popen(command, cwd=self.root, stdout=output,
                                       stderr=subprocess.STDOUT, start_new_session=True)
            while process.poll() is None:
                if self.stop.wait(0.2):
                    # Terminate the whole build, including latexmk's TeX children.
                    try:
                        os.killpg(process.pid, signal.SIGTERM)
                        process.wait(timeout=3)
                    except subprocess.TimeoutExpired:
                        os.killpg(process.pid, signal.SIGKILL)
                        process.wait()
                    except ProcessLookupError:
                        process.wait()
                    return

        candidate = self.build_dir / 'main.pdf'
        if process.returncode != 0 or not candidate.exists():
            self.set_message('Build failed. Keeping the last successful PDF. '
                             'See .context/pdf-preview/build.log.')
            print('\n'.join(self.log.read_text(errors='replace').splitlines()[-25:]),
                  flush=True)
            return

        pdf = candidate.read_bytes()
        if not pdf.startswith(b'%PDF-'):
            self.set_message('Build produced no valid PDF. Keeping the last successful PDF.')
            return
        # Publish only after latexmk (including bibliography/references) succeeds.
        temporary = self.build_dir.parent / 'main.pdf.tmp'
        temporary.write_bytes(pdf)
        temporary.replace(self.published)
        with self.lock:
            self.pdf = pdf
            self.revision = self.digest(pdf)
        self.set_message('PDF updated. Watching for changes...')

    def watch(self):
        try:
            snapshot = source_snapshot(self.root)
            self.build()
            while not self.stop.wait(0.5):
                current = source_snapshot(self.root)
                if current == snapshot:
                    continue
                # Debounce editor saves. Changes made during a build are picked
                # up on the next iteration, even when that build fails.
                while not self.stop.wait(0.5):
                    settled = source_snapshot(self.root)
                    if settled == current:
                        break
                    current = settled
                if self.stop.is_set():
                    return
                snapshot = current
                self.build()
        except Exception as error:
            self.set_message(f'Preview error: {error}. Restart the run script to retry.')

    def handler(self):
        preview = self

        class Handler(BaseHTTPRequestHandler):
            def do_GET(self):
                route = urlsplit(self.path).path
                code = 200
                with preview.lock:
                    if route == '/':
                        body, mime = PAGE, 'text/html; charset=utf-8'
                    elif route == '/status':
                        body = json.dumps({'revision': preview.revision,
                                           'message': preview.message}).encode()
                        mime = 'application/json'
                    elif route == '/main.pdf' and preview.pdf:
                        body, mime = preview.pdf, 'application/pdf'
                    else:
                        code, body, mime = 404, b'Not found', 'text/plain'
                self.send_response(code)
                self.send_header('Content-Type', mime)
                self.send_header('Content-Length', str(len(body)))
                self.send_header('Cache-Control', 'no-store')
                self.end_headers()
                try:
                    self.wfile.write(body)
                except (BrokenPipeError, ConnectionResetError):
                    pass

            def log_message(self, *_):
                pass

        return Handler


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--no-open', action='store_true', help='Do not launch Chrome')
    parser.add_argument('--port', type=int, default=int(os.environ.get('CONDUCTOR_PORT', 0)),
                        help='Preview port (defaults to Conductor port or a free port)')
    args = parser.parse_args()
    # Conductor runs a non-interactive shell; MacTeX may be missing from PATH.
    os.environ['PATH'] += os.pathsep + '/Library/TeX/texbin'
    latexmk = shutil.which('latexmk')
    if not latexmk:
        parser.error('latexmk is required. Install MacTeX, then run this script again.')
    preview = Preview(ROOT, latexmk)
    try:
        server = ThreadingHTTPServer(('127.0.0.1', args.port), preview.handler())
    except OSError as error:
        parser.error(f'Cannot start preview: {error}. Try --port 0 for a free port.')
    url = f'http://127.0.0.1:{server.server_port}/'
    print(f'PDF preview: {url}\nBuild log: {preview.log}', flush=True)
    worker = threading.Thread(target=preview.watch)
    worker.start()
    if not args.no_open:
        try:
            subprocess.run(['open', '-a', 'Google Chrome', url], check=True)
        except (OSError, subprocess.CalledProcessError):
            print(f'Could not launch Chrome. Open {url} manually.', flush=True)

    def stop(*_):
        raise KeyboardInterrupt

    signal.signal(signal.SIGTERM, stop)
    try:
        server.serve_forever(poll_interval=0.2)
    except KeyboardInterrupt:
        pass
    finally:
        preview.stop.set()
        server.server_close()
        worker.join()


if __name__ == '__main__':
    main()

